Teams of LLM Agents can Exploit Zero-Day Vulnerabilities

LLM agents have become increasingly sophisticated, especially in the realm of cybersecurity. Researchers have shown that LLM agents can exploit real-world vulnerabilities when given a description of the vulnerability and toy capture-the-flag problems. However, these agents still perform poorly on real-world vulnerabilities that are unknown to the agent ahead of time (zero-day vulnerabilities). In this work, we show that teams of LLM agents can exploit real-world, zero-day vulnerabilities. Prior agents struggle with exploring many different vulnerabilities and long-range planning when used alone. To resolve this, we introduce HPTSA, a system of agents with a planning agent that can launch subagents. The planning agent explores the system and determines which subagents to call, resolving long-term planning issues when trying different vulnerabilities. We construct a benchmark of 14 real-world vulnerabilities and show that our team of agents improve over prior agent frameworks by up to 4.3X.

==> figures/ablation_1.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

from common import *
set_params()


fig, axis = plt.subplots(figsize=(3.1, 3.1 * 0.5), ncols=1, nrows=1)

fig.tight_layout()

x = ['-doc', '-task\nspecific', '-hierarchical\nstructure', 'HPTSA']
y = [6/5/14*100, 6/5/14*100, 1/5/14*100, 13/5/14*100]

df = pd.DataFrame({'Condition': x, 'Success rate (%)': y})

sns.barplot(df, x='Condition', y='Success rate (%)')
plt.tight_layout()
plt.savefig('pdfs/ablation_1.pdf', bbox_inches='tight', pad_inches=0)



==> figures/ablation_5.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

from common import *
set_params()


fig, axis = plt.subplots(figsize=(3.1, 3.1 * 0.5), ncols=1, nrows=1)

fig.tight_layout()

x = ['-doc', '-task\nspecific', '-hierarchical\nstructure', 'HPTSA']
y = [5/14, 4/14, 1/14, 6/14]
y = np.array(y) * 100

df = pd.DataFrame({'Condition': x, 'Pass @ 5 (%)': y})

sns.barplot(df, x='Condition', y='Pass @ 5 (%)')
plt.tight_layout()
plt.savefig('pdfs/ablation_5.pdf', bbox_inches='tight', pad_inches=0)



==> figures/common.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 


def set_params():
    plt.rcParams['font.size'] = 8 
    plt.rcParams['axes.titlesize'] = 9 
    plt.rcParams['axes.labelsize'] = 7 
    plt.rcParams['xtick.labelsize'] = 7 
    plt.rcParams['ytick.labelsize'] = 7 
    plt.rcParams['legend.fontsize'] = 6 
    plt.rcParams['lines.markersize'] = 4 

    sns.set_style('ticks')
    sns.set_palette('PuBu', n_colors=4)



==> figures/fu_1.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

from common import *
set_params()


fig, axis = plt.subplots(figsize=(3.1, 3.1 * 0.5), ncols=1, nrows=1)

fig.tight_layout()

x = ['ZAP,\nMetaSploit', 'GPT-4 no desc.', 'HPTSA', 'GPT-4 w/ desc.']
y = [0, 3/5/14*100, 13/5/14*100, 25/5/14*100]

df = pd.DataFrame({'Condition': x, 'Success rate (%)': y})

sns.barplot(df, x='Condition', y='Success rate (%)')
plt.tight_layout()
plt.savefig('pdfs/fu_1.pdf', bbox_inches='tight', pad_inches=0)



==> figures/fu_5.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

from common import *
set_params()


fig, axis = plt.subplots(figsize=(3.1, 3.1 * 0.5), ncols=1, nrows=1)

fig.tight_layout()

x = ['ZAP,\nMetaSploit', 'GPT-4 no desc.', 'HPTSA', 'GPT-4 w/ desc.']
y = [0, 3/14, 6/14, 11/14]
y = np.array(y) * 100

df = pd.DataFrame({'Condition': x, 'Pass @ 5 (%)': y})

sns.barplot(df, x='Condition', y='Pass @ 5 (%)')
plt.tight_layout()
plt.savefig('pdfs/fu_5.pdf', bbox_inches='tight', pad_inches=0)



==> figures/models_1.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

from common import *
set_params()


fig, axis = plt.subplots(figsize=(3.1, 3.1 * 0.5), ncols=1, nrows=1)

plt.ylim(0,25)

fig.tight_layout()

x = ['llama-3.1\n405B', 'qwen-2.5\n72B', 'gpt-4\n01-25']
y = [0, 0, 13/5/14*100]

df = pd.DataFrame({'Model': x, 'Success rate (%)': y})

# mark the number on the bar
for i in range(len(y)):
    axis.text(i, y[i] + 1, f'{int(y[i])}%', ha='center', va='bottom')

sns.barplot(df, x='Model', y='Success rate (%)')
plt.tight_layout()
plt.savefig('pdfs/models_1.pdf', bbox_inches='tight', pad_inches=0)



==> figures/models_5.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

from common import *
set_params()


fig, axis = plt.subplots(figsize=(3.1, 3.1 * 0.5), ncols=1, nrows=1)

fig.tight_layout()

plt.ylim(0, 80)

x = ['llama-3.1\n405B', 'qwen-2.5\n72B', 'gpt-4\n01-25']
y = [0, 0, 6/14*100]

df = pd.DataFrame({'Model': x, 'Success rate (%)': y})

# mark the number on the bar
for i in range(len(y)):
    axis.text(i, y[i] + 1, f'{int(y[i])}%', ha='center', va='bottom')

sns.barplot(df, x='Model', y='Success rate (%)')
plt.tight_layout()
plt.savefig('pdfs/models_5.pdf', bbox_inches='tight', pad_inches=0)


